Minimization of atomic displacements as a guiding principle of the martensitic phase transformation

We present a unifying description for the martensitic transformation of steel that accounts for important experimentally observable features of the transformation namely, the Neumann bands, the interfacial (habit) plane between the transformed and untransformed phases and their orientation relationship (OR). It is obtained through a simple geometric minimization of the total distance traveled by all the atoms from the austenite (FCC or $\gamma$) phase to the martensite (BCC or $\alpha$) phase, without the need for any explicit energy minimization. Our description unites previously proposed mechanisms but it does not rely on assumptions and experimental knowledge regarding the shear planes and directions, or external adjustable parameters. We show how the Kurdjumov-Sach orientation relationship between the two phases and the $\{225\}_\gamma$ habit plane, which have both been extensively reported in experiments, naturally emerge from the distance minimization. We also propose an explanation for the occurrence of a different orientation relationship (Pitsch) in thin films.

==> anc/frames/KS/POSCAR_000 <==

1.0
  1.4634543682700012 -1.4634543676633032 1.4634543679592642
  2.9272631105941667 2.9267368962520446 0.00026310732768819456
  -2.9268197200752106 2.926819714797163 5.854180282293769
 Fe 
6 
direct
    0.4296492789317267  -0.0000000000198724   0.0000000000006385
    0.7629920808622970   0.4999999998900644   0.1666666666635039
    0.0962856868989482  -0.0000000001713095   0.3333333333302879
    0.0962752959566111   0.5000000001738321   0.8333333333369317
   -0.2370564368127300   0.0000000000885875   0.6666666666685455
    0.4296336884094540   0.5000000000319483   0.5000000000002177


==> anc/frames/KS/POSCAR_001 <==

1.0
  1.4633367036976812 -1.4637319524556744 1.4633059556691008
  2.91819041604741 2.922738158409189 0.005324946201359523
  -2.937414191274867 2.92215463999925 5.860098516247465
 Fe 
6 
direct
    0.4224884576161979  -0.0000000000195412   0.0000000000006279
    0.7586088795145927   0.4999999998918968   0.1666666666635567
    0.0946809254506325  -0.0000000001684544   0.3333333333303387
    0.1030040410240016   0.5000000001709349   0.8333333333368718
   -0.2331054961991842   0.0000000000871111   0.6666666666685142
    0.4308064602692969   0.5000000000314162   0.5000000000002142


==> anc/frames/KS/POSCAR_002 <==

1.0
  1.4633392900295434 -1.4637366763336572 1.4633102213319553
  2.9091208849242496 2.9187229202012492 0.010367138722588489
  -2.948022013471882 2.9174630801008394 5.866003606060248
 Fe 
6 
direct
    0.4153276363006690  -0.0000000000192100   0.0000000000006172
    0.7542256781668870   0.4999999998937290   0.1666666666636093
    0.0930761640023167  -0.0000000001655992   0.3333333333303894
    0.1097327860913910   0.5000000001680378   0.8333333333368118
   -0.2291545555856390   0.0000000000856348   0.6666666666684828
    0.4319792321291389   0.5000000000308835   0.5000000000002105


==> anc/frames/KS/POSCAR_003 <==

1.0
  1.463341881804574 -1.4637414004557079 1.4633144813342176
  2.900054614832978 2.9146913210638328 0.015389726828021805
  -2.958643256604484 2.9127447804098936 5.871895367002186
 Fe 
6 
direct
    0.4081668149851403  -0.0000000000188787   0.0000000000006066
    0.7498424768191820   0.4999999998955612   0.1666666666636621
    0.0914714025540008  -0.0000000001627441   0.3333333333304402
    0.1164615311587807   0.5000000001651405   0.8333333333367521
   -0.2252036149720935   0.0000000000841580   0.6666666666684515
    0.4331520039889812   0.5000000000303509   0.5000000000002069


==> anc/frames/KS/POSCAR_004 <==

1.0
  1.4633444790358847 -1.463746124805453 1.4633187356791693
  2.890991650702404 2.910643380818594 0.020392685490126516
  -2.9692778957543884 2.9079997011469327 5.8777737344532115
 Fe 
6 
direct
    0.4010059936696115  -0.0000000000185475   0.0000000000005960
    0.7454592754714771   0.4999999998973934   0.1666666666637148
    0.0898666411056852  -0.0000000001598889   0.3333333333304909
    0.1231902762261712   0.5000000001622431   0.8333333333366919
   -0.2212526743585476   0.0000000000826816   0.6666666666684202
    0.4343247758488239   0.5000000000298185   0.5000000000002033


==> anc/frames/KS/POSCAR_005 <==

1.0
  1.4633470817367644 -1.4637508493660756 1.4633229843703517
  2.88193203753232 2.9065791193745096 0.025375989697792204
  -2.9799259058625633 2.9032278025147353 5.883638643635075
 Fe 
6 
direct
    0.3938451723540828  -0.0000000000182163   0.0000000000005853
    0.7410760741237724   0.4999999998992257   0.1666666666637674
    0.0882618796573693  -0.0000000001570338   0.3333333333305416
    0.1299190212935606   0.5000000001593460   0.8333333333366318
   -0.2173017337450024   0.0000000000812051   0.6666666666683889
    0.4354975477086663   0.5000000000292860   0.5000000000001996


==> anc/frames/KS/POSCAR_006 <==

1.0
  1.4633496899204776 -1.4637555741207848 1.463327227411307
  2.872875820393615 2.9024985567280592 0.030339614456423553
  -2.990587261728504 2.898429044698759 5.889490029611007
 Fe 
6 
direct
    0.3866843510385540  -0.0000000000178851   0.0000000000005747
    0.7366928727760671   0.4999999999010578   0.1666666666638202
    0.0866571182090536  -0.0000000001541786   0.3333333333305925
    0.1366477663609504   0.5000000001564485   0.8333333333365720
   -0.2133507931314567   0.0000000000797287   0.6666666666683576
    0.4366703195685089   0.5000000000287533   0.5000000000001961


==> anc/frames/KS/POSCAR_007 <==

1.0
  1.4633523036002918 -1.46376029905275 1.463331464805617
  2.863823044428493 2.8984017129636483 0.03528353478808671
  -3.0012619380097054 2.8936033878670284 5.895327827285159
 Fe 
6 
direct
    0.3795235297230252  -0.0000000000175539   0.0000000000005640
    0.7323096714283625   0.4999999999028903   0.1666666666638728
    0.0850523567607375  -0.0000000001513235   0.3333333333306431
    0.1433765114283398   0.5000000001535516   0.8333333333365117
   -0.2093998525179117   0.0000000000782523   0.6666666666683262
    0.4378430914283508   0.5000000000282211   0.5000000000001922


==> anc/frames/KS/POSCAR_008 <==

1.0
  1.4633549227895222 -1.4637650241449982 1.4633356965569555
  2.8547737548506165 2.8942886082538712 0.04020772573170087
  -3.011949909221025 2.8887507921703115 5.901151971402046
 Fe 
6 
direct
    0.3723627084074964  -0.0000000000172227   0.0000000000005534
    0.7279264700806574   0.4999999999047225   0.1666666666639256
    0.0834475953124220  -0.0000000001484683   0.3333333333306939
    0.1501052564957301   0.5000000001506546   0.8333333333364519
   -0.2054489119043656   0.0000000000767760   0.6666666666682948
    0.4390158632881935   0.5000000000276887   0.5000000000001887


==> anc/frames/KS/POSCAR_009 <==

1.0
  1.463357547501342 -1.4637697493808428 1.4633399226688502
  2.845727996945281 2.8901592628597768 0.04511216234309284
  -3.0226511497339983 2.8838712177424406 5.906962396546255
 Fe 
6 
direct
    0.3652018870919676  -0.0000000000168915   0.0000000000005427
    0.7235432687329526   0.4999999999065548   0.1666666666639783
    0.0818428338641062  -0.0000000001456131   0.3333333333307447
    0.1568340015631198   0.5000000001477573   0.8333333333363919
   -0.2014979712908205   0.0000000000752994   0.6666666666682637
    0.4401886351480361   0.5000000000271562   0.5000000000001851


==> anc/frames/KS/POSCAR_010 <==

1.0
  1.4633601777491139 -1.4637744747431343 1.463344143145108
  2.836685816069627 2.886013697131285 0.04999681969519334
  -3.033365633776364 2.8789646247001266 5.912759037141761
 Fe 
6 
direct
    0.3580410657764389  -0.0000000000165603   0.0000000000005321
    0.7191600673852476   0.4999999999083870   0.1666666666640311
    0.0802380724157904  -0.0000000001427579   0.3333333333307955
    0.1635627466305094   0.5000000001448600   0.8333333333363320
   -0.1975470306772750   0.0000000000738230   0.6666666666682324
    0.4413614070078785   0.5000000000266237   0.5000000000001815


==> anc/frames/KS/POSCAR_011 <==

1.0
  1.463362813546096 -1.463779200214921 1.4633483579894326
  2.827647257652772 2.8818519315074385 0.05486167287816601
  -3.0440933354313264 2.8740309731432916 5.918541827451523
 Fe 
6 
direct
    0.3508802444609102  -0.0000000000162291   0.0000000000005214
    0.7147768660375426   0.4999999999102192   0.1666666666640838
    0.0786333109674744  -0.0000000001399028   0.3333333333308462
    0.1702914916978990   0.5000000001419628   0.8333333333362721
   -0.1935960900637294   0.0000000000723464   0.6666666666682011
    0.4425341788677207   0.5000000000260911   0.5000000000001780


==> anc/frames/KS/POSCAR_012 <==

1.0
  1.4633654549055524 -1.4637839257792116 1.4633525672055732
  2.8186123671960073 2.87767398651673 0.05970669699955488
  -3.054834228636979 2.8690702231551284 5.924310701576972
 Fe 
6 
direct
    0.3437194231453813  -0.0000000000158979   0.0000000000005108
    0.7103936646898378   0.4999999999120516   0.1666666666641365
    0.0770285495191587  -0.0000000001370477   0.3333333333308969
    0.1770202367652893   0.5000000001390656   0.8333333333362121
   -0.1896451494501836   0.0000000000708700   0.6666666666681698
    0.4437069507275635   0.5000000000255588   0.5000000000001742


==> anc/frames/KS/POSCAR_013 <==

1.0
  1.463368101840791 -1.4637886514188743 1.4633567707973663
  2.8095811902729837 2.873479882777434 0.06453186718440976
  -3.0655882871856743 2.864082334802259 5.93006559345753
 Fe 
6 
direct
    0.3365586018298525  -0.0000000000155667   0.0000000000005002
    0.7060104633421327   0.4999999999138838   0.1666666666641892
    0.0754237880708430  -0.0000000001341925   0.3333333333309478
    0.1837489818326787   0.5000000001361683   0.8333333333361521
   -0.1856942088366382   0.0000000000693935   0.6666666666681385
    0.4448797225874055   0.5000000000250262   0.5000000000001705


==> anc/frames/KS/POSCAR_014 <==

1.0
  1.463370754365083 -1.4637933771168257 1.463360968768642
  2.8005537725298653 2.8692696409979326 0.06933715857545834
  -3.0763554847233894 2.8590672681348015 5.935806436870075
 Fe 
6 
direct
    0.3293977805143237  -0.0000000000152355   0.0000000000004895
    0.7016272619944278   0.4999999999157160   0.1666666666642419
    0.0738190266225271  -0.0000000001313373   0.3333333333309985
    0.1904777269000688   0.5000000001332712   0.8333333333360922
   -0.1817432682230928   0.0000000000679171   0.6666666666681070
    0.4460524944472480   0.5000000000244936   0.5000000000001670


==> anc/frames/KS/POSCAR_015 <==

1.0
  1.4633734124916993 -1.4637981028559504 1.463365161123261
  2.7915301596855238 2.865043281977008 0.07412254633322081
  -3.0871357947490985 2.8540249831865916 5.94153316542849
 Fe 
6 
direct
    0.3222369591987950  -0.0000000000149043   0.0000000000004789
    0.6972440606467230   0.4999999999175482   0.1666666666642946
    0.0722142651742116  -0.0000000001284822   0.3333333333310493
    0.1972064719674589   0.5000000001303742   0.8333333333360322
   -0.1777923276095473   0.0000000000664407   0.6666666666680758
    0.4472252663070908   0.5000000000239614   0.5000000000001634


==> anc/frames/KS/POSCAR_016 <==

1.0
  1.463376076233983 -1.4638028286189295 1.4633693478652134
  2.782510397531723 2.8608008266042124 0.07888800563618503
  -3.097929190614146 2.8489554399752337 5.947245712583113
 Fe 
6 
direct
    0.3150761378832662  -0.0000000000145731   0.0000000000004682
    0.6928608592990180   0.4999999999193805   0.1666666666643473
    0.0706095037258956  -0.0000000001256271   0.3333333333311000
    0.2039352170348485   0.5000000001274769   0.8333333333359720
   -0.1738413869960017   0.0000000000649642   0.6666666666680445
    0.4483980381669331   0.5000000000234288   0.5000000000001597


==> anc/frames/KS/POSCAR_017 <==

1.0
  1.4633787456051621 -1.4638075543886722 1.4633735289983785
  2.7734945319332702 2.8565422958601587 0.08363351168094092
  -3.108735645521585 2.8438585985022624 5.95294401162026
 Fe 
6 
direct
    0.3079153165677374  -0.0000000000142419   0.0000000000004576
    0.6884776579513130   0.4999999999212127   0.1666666666644000
    0.0690047422775797  -0.0000000001227719   0.3333333333311508
    0.2106639621022383   0.5000000001245796   0.8333333333359123
   -0.1698904463824561   0.0000000000634877   0.6666666666680132
    0.4495708100267757   0.5000000000228962   0.5000000000001561


==> anc/frames/KS/POSCAR_018 <==

1.0
  1.4633814206185813 -1.4638122801477866 1.4633777045268201
  2.764482608828219 2.8522677108168653 0.08835903968232697
  -3.1195551325255493 2.8387344187532975 5.958627995661715
 Fe 
6 
direct
    0.3007544952522086  -0.0000000000139106   0.0000000000004469
    0.6840944566036080   0.4999999999230451   0.1666666666644528
    0.0673999808292639  -0.0000000001199168   0.3333333333312015
    0.2173927071696279   0.5000000001216824   0.8333333333358522
   -0.1659395057689109   0.0000000000620112   0.6666666666679818
    0.4507435818866177   0.5000000000223639   0.5000000000001524


==> anc/frames/KS/POSCAR_019 <==

1.0
  1.463384101287507 -1.4638170058790239 1.4633818744545364
  2.7554746742280503 2.847977092638072 0.09306456487357737
  -3.1303876245306226 2.833582860698171 5.964297597664233
 Fe 
6 
direct
    0.2935936739366799  -0.0000000000135794   0.0000000000004363
    0.6797112552559031   0.4999999999248773   0.1666666666645055
    0.0657952193809482  -0.0000000001170616   0.3333333333312523
    0.2241214522370176   0.5000000001187852   0.8333333333357923
   -0.1619885651553653   0.0000000000605347   0.6666666666679504
    0.4519163537464604   0.5000000000218313   0.5000000000001488


==> anc/frames/KS/POSCAR_020 <==

1.0
  1.4633867876252413 -1.4638217315650148 1.4633860387856126
  2.7464707742178227 2.843670462579584 0.09775006250649305
  -3.141233094291149 2.8284038842910375 5.969952750419005
 Fe 
6 
direct
    0.2864328526211510  -0.0000000000132482   0.0000000000004257
    0.6753280539081982   0.4999999999267097   0.1666666666645582
    0.0641904579326324  -0.0000000001142064   0.3333333333313030
    0.2308501973044077   0.5000000001158882   0.8333333333357323
   -0.1580376245418199   0.0000000000590583   0.6666666666679192
    0.4530891256063028   0.5000000000212991   0.5000000000001452


==> anc/frames/KS/POSCAR_021 <==

1.0
  1.4633894796450841 -1.4638264571883588 1.463390197524161
  2.7374709549563914 2.8393478419896 0.10241550785157473
  -3.1520915144106354 2.823197449470536 5.975593386551147
 Fe 
6 
direct
    0.2792720313056223  -0.0000000000129170   0.0000000000004150
    0.6709448525604931   0.4999999999285418   0.1666666666646109
    0.0625856964843166  -0.0000000001113513   0.3333333333313538
    0.2375789423717972   0.5000000001129908   0.8333333333356723
   -0.1540866839282743   0.0000000000575819   0.6666666666678880
    0.4542618974661450   0.5000000000207664   0.5000000000001416


==> anc/frames/KS/POSCAR_022 <==

1.0
  1.463392177360343 -1.4638311827316008 1.4633943506743479
  2.728475262676557 2.8350092523090433 0.10706087619817965
  -3.1629628573410504 2.817963516159934 5.981219438519225
 Fe 
6 
direct
    0.2721112099900935  -0.0000000000125858   0.0000000000004044
    0.6665616512127881   0.4999999999303740   0.1666666666646636
    0.0609809350360007  -0.0000000001084962   0.3333333333314045
    0.2443076874391871   0.5000000001100936   0.8333333333356123
   -0.1501357433147289   0.0000000000561054   0.6666666666678565
    0.4554346693259875   0.5000000000202339   0.5000000000001379


==> anc/frames/KS/POSCAR_023 <==

1.0
  1.4633948807843236 -1.4638359081772565 1.4633984982403692
  2.7194837436852617 2.8306547150718915 0.11168614285468152
  -3.1738470953821825 2.8127020442672617 5.986830838614701
 Fe 
6 
direct
    0.2649503886745648  -0.0000000000122546   0.0000000000003937
    0.6621784498650836   0.4999999999322063   0.1666666666647164
    0.0593761735876850  -0.0000000001056410   0.3333333333314553
    0.2510364325065773   0.5000000001071965   0.8333333333355524
   -0.1461848027011829   0.0000000000546289   0.6666666666678254
    0.4566074411858303   0.5000000000197015   0.5000000000001343


==> anc/frames/KS/POSCAR_024 <==

1.0
  1.4633975899303198 -1.463840633507826 1.463402640226444
  2.710496444363774 2.8262842519055265 0.11629128314862361
  -3.1847442006809947 2.8074129936854515 5.992427518961415
 Fe 
6 
direct
    0.2577895673590360  -0.0000000000119234   0.0000000000003831
    0.6577952485173783   0.4999999999340386   0.1666666666647690
    0.0577714121393691  -0.0000000001027859   0.3333333333315061
    0.2577651775739667   0.5000000001042992   0.8333333333354922
   -0.1422338620876381   0.0000000000531526   0.6666666666677938
    0.4577802130456724   0.5000000000191691   0.5000000000001307


==> anc/frames/KS/POSCAR_025 <==

1.0
  1.4634003048116384 -1.4638453587057452 1.4634067766368468
  2.701513411167857 2.82189788453106 0.1208762724268608
  -3.1956541452309355 2.8020963242924872 5.998009411515116
 Fe 
6 
direct
    0.2506287460435072  -0.0000000000115922   0.0000000000003725
    0.6534120471696734   0.4999999999358708   0.1666666666648217
    0.0561666506910534  -0.0000000000999307   0.3333333333315568
    0.2644939226413566   0.5000000001014020   0.8333333333354325
   -0.1382829214740923   0.0000000000516760   0.6666666666677626
    0.4589529849055149   0.5000000000186365   0.5000000000001270


==> anc/frames/KS/POSCAR_026 <==

1.0
  1.4634030254415955 -1.4638500837533894 1.4634109074759005
  2.6925346906279595 2.817495634763678 0.12544108605574797
  -3.206576900871274 2.796751995951558 6.0035764480628675
 Fe 
6 
direct
    0.2434679247279785  -0.0000000000112610   0.0000000000003618
    0.6490288458219685   0.4999999999377031   0.1666666666648745
    0.0545618892427376  -0.0000000000970755   0.3333333333316075
    0.2712226677087466   0.5000000000985049   0.8333333333353726
   -0.1343319808605470   0.0000000000501996   0.6666666666677313
    0.4601257567653573   0.5000000000181041   0.5000000000001235


==> anc/frames/KS/POSCAR_027 <==

1.0
  1.4634057518334995 -1.463854808633119 1.463415032747955
  2.6835603293493944 2.8130775245129866 0.12998569942127716
  -3.2175124392864407 2.7913799685111758 6.0091285602225675
 Fe 
6 
direct
    0.2363071034124496  -0.0000000000109298   0.0000000000003512
    0.6446456444742634   0.4999999999395353   0.1666666666649272
    0.0529571277944219  -0.0000000000942204   0.3333333333316584
    0.2779514127761367   0.5000000000956075   0.8333333333353125
   -0.1303810402470011   0.0000000000487231   0.6666666666677000
    0.4612985286251999   0.5000000000175716   0.5000000000001199


==> anc/frames/KS/POSCAR_028 <==

1.0
  1.4634084840006443 -1.463859533327278 1.463419152457385
  2.6745903740125314 2.808643575783343 0.13451008792923377
  -3.2284607320053507 2.7859802018053776 6.014665679442441
 Fe 
6 
direct
    0.2291462820969208  -0.0000000000105986   0.0000000000003405
    0.6402624431265586   0.4999999999413676   0.1666666666649799
    0.0513523663461061  -0.0000000000913652   0.3333333333317091
    0.2846801578435261   0.5000000000927104   0.8333333333352524
   -0.1264300996334561   0.0000000000472467   0.6666666666676687
    0.4624713004850423   0.5000000000170391   0.5000000000001161


==> anc/frames/KS/POSCAR_029 <==

1.0
  1.4634112219563693 -1.4638642578180794 1.4634232666086553
  2.665624871372961 2.804193810674212 0.13901422700537258
  -3.2394217504007075 2.7805526556538127 6.020187737000456
 Fe 
6 
direct
    0.2219854607813921  -0.0000000000102674   0.0000000000003299
    0.6358792417788536   0.4999999999431997   0.1666666666650326
    0.0497476048977901  -0.0000000000885100   0.3333333333317597
    0.2914089029109160   0.5000000000898130   0.8333333333351925
   -0.1224791590199104   0.0000000000457702   0.6666666666676374
    0.4636440723448845   0.5000000000165066   0.5000000000001125


==> anc/frames/KS/POSCAR_030 <==

1.0
  1.4634139657139662 -1.4638689820878017 1.4634273752062124
  2.6566638682616945 2.7997282513805017 0.143498092095573
  -3.2503954656883343 2.7750972898619524 6.025694664003849
 Fe 
6 
direct
    0.2148246394658633  -0.0000000000099362   0.0000000000003192
    0.6314960404311486   0.4999999999450321   0.1666666666650853
    0.0481428434494744  -0.0000000000856549   0.3333333333318106
    0.2981376479783056   0.5000000000869160   0.8333333333351325
   -0.1185282184063647   0.0000000000442938   0.6666666666676060
    0.4648168442047270   0.5000000000159741   0.5000000000001088


==> anc/frames/KS/POSCAR_031 <==

1.0
  1.4634167152867568 -1.463873706118615 1.4634314782545783
  2.6477074115853494 2.795246920192918 0.14796165866599031
  -3.261381848926502 2.7696140642211966 6.031186391388573
 Fe 
6 
direct
    0.2076638181503345  -0.0000000000096050   0.0000000000003086
    0.6271128390834440   0.4999999999468644   0.1666666666651380
    0.0465380820011586  -0.0000000000827997   0.3333333333318613
    0.3048663930456958   0.5000000000840190   0.8333333333350725
   -0.1145772777928192   0.0000000000428173   0.6666666666675747
    0.4659896160645700   0.5000000000154418   0.5000000000001052


==> anc/frames/KS/POSCAR_032 <==

1.0
  1.4634194706880659 -1.4638784298926455 1.4634355757583188
  2.6387555483263196 2.7907498394983135 0.15240490220325273
  -3.2723808710152076 2.764102938509054 6.036662849918748
 Fe 
6 
direct
    0.2005029968348057  -0.0000000000092738   0.0000000000002980
    0.6227296377357388   0.4999999999486965   0.1666666666651908
    0.0449333205528430  -0.0000000000799445   0.3333333333319122
    0.3115951381130855   0.5000000000811216   0.8333333333350126
   -0.1106263371792737   0.0000000000413409   0.6666666666675434
    0.4671623879244119   0.5000000000149093   0.5000000000001017


==> anc/frames/KS/POSCAR_033 <==

1.0
  1.4634222319311965 -1.4638831533920278 1.4634396677220125
  2.62980832554297 2.786237031780025 0.15682779821458506
  -3.2833925026955044 2.758563872489311 6.042123970186171
 Fe 
6 
direct
    0.1933421755192770  -0.0000000000089426   0.0000000000002873
    0.6183464363880340   0.4999999999505289   0.1666666666652435
    0.0433285591045269  -0.0000000000770894   0.3333333333319629
    0.3183238831804753   0.5000000000782244   0.8333333333349529
   -0.1066753965657284   0.0000000000398644   0.6666666666675123
    0.4683351597842545   0.5000000000143768   0.5000000000000980


==> anc/frames/KS/POSCAR_034 <==

1.0
  1.4634249990294779 -1.4638878765987982 1.463443754150308
  2.620865790369822 2.781708519618244 0.1612303222280166
  -3.294416714548804 2.7529968259121516 6.047569682609709
 Fe 
6 
direct
    0.1861813542037482  -0.0000000000086113   0.0000000000002767
    0.6139632350403290   0.4999999999523612   0.1666666666652962
    0.0417237976562111  -0.0000000000742343   0.3333333333320136
    0.3250526282478652   0.5000000000753271   0.8333333333348928
   -0.1027244559521827   0.0000000000383879   0.6666666666674808
    0.4695079316440969   0.5000000000138443   0.5000000000000945


==> anc/frames/KS/POSCAR_035 <==

1.0
  1.4634277719962239 -1.4638925994949874 1.4634478350478763
  2.6119279900177337 2.7771643256903635 0.16561244979251294
  -3.305453476996167 2.747401758514343 6.05299991743484
 Fe 
6 
direct
    0.1790205328882194  -0.0000000000082801   0.0000000000002660
    0.6095800336926240   0.4999999999541933   0.1666666666653489
    0.0401190362078953  -0.0000000000713792   0.3333333333320643
    0.3317813733152546   0.5000000000724301   0.8333333333348327
   -0.0987735153386373   0.0000000000369114   0.6666666666674494
    0.4706807035039391   0.5000000000133117   0.5000000000000907


==> anc/frames/KS/POSCAR_036 <==

1.0
  1.4634305508447598 -1.463897322062562 1.4634519104194448
  2.602994971774096 2.7726044727713233 0.1699741564781717
  -3.316502760297613 2.7417786300193963 6.0584146047330565
 Fe 
6 
direct
    0.1718597115726907  -0.0000000000079489   0.0000000000002554
    0.6051968323449193   0.4999999999560257   0.1666666666654016
    0.0385142747595797  -0.0000000000685240   0.3333333333321152
    0.3385101183826447   0.5000000000695327   0.8333333333347727
   -0.0948225747250917   0.0000000000354350   0.6666666666674181
    0.4718534753637819   0.5000000000127793   0.5000000000000872


==> anc/frames/KS/POSCAR_037 <==

1.0
  1.463433335588409 -1.463902044283449 1.463455980269773
  2.5940667830030093 2.76802898373398 0.17431541787637933
  -3.327564534551403 2.7361274001377187 6.063813674401337
 Fe 
6 
direct
    0.1646988902571619  -0.0000000000076177   0.0000000000002448
    0.6008136309972141   0.4999999999578579   0.1666666666654543
    0.0369095133112639  -0.0000000000656688   0.3333333333321659
    0.3452388634500345   0.5000000000666356   0.8333333333347128
   -0.0908716341115464   0.0000000000339585   0.6666666666673868
    0.4730262472236239   0.5000000000122469   0.5000000000000834


==> anc/frames/KS/POSCAR_038 <==

1.0
  1.4634361262404796 -1.4639067661395733 1.463460044603647
  2.5851434711454697 2.7634378815494625 0.17863620959998638
  -3.3386387696933237 2.7304480285667942 6.069197056161616
 Fe 
6 
direct
    0.1575380689416331  -0.0000000000072865   0.0000000000002341
    0.5964304296495091   0.4999999999596900   0.1666666666655071
    0.0353047518629481  -0.0000000000628137   0.3333333333322167
    0.3519676085174243   0.5000000000637383   0.8333333333346528
   -0.0869206934980008   0.0000000000324821   0.6666666666673554
    0.4741990190834666   0.5000000000117143   0.5000000000000798


==> anc/frames/KS/POSCAR_039 <==

1.0
  1.4634389228143139 -1.46391148761274 1.4634641034259344
  2.5762250837195637 2.758831189287525 0.18293650728348118
  -3.3497254354959867 2.7247404749913264 6.074564679560212
 Fe 
6 
direct
    0.1503772476261043  -0.0000000000069553   0.0000000000002235
    0.5920472283018043   0.4999999999615223   0.1666666666655597
    0.0336999904146321  -0.0000000000599585   0.3333333333322673
    0.3586963535848140   0.5000000000608413   0.8333333333345927
   -0.0829697528844551   0.0000000000310057   0.6666666666673241
    0.4753717909433091   0.5000000000111821   0.5000000000000762


==> anc/frames/KS/POSCAR_040 <==

1.0
  1.4634417253232264 -1.463916208684774 1.4634681567415104
  2.5673116683206603 2.75420893011692 0.18721628658316197
  -3.3608245015681137 2.7190046990834205 6.079916473967302
 Fe 
6 
direct
    0.1432164263105755  -0.0000000000066241   0.0000000000002128
    0.5876640269540993   0.4999999999633546   0.1666666666656125
    0.0320952289663164  -0.0000000000571033   0.3333333333323182
    0.3654250986522039   0.5000000000579441   0.8333333333345330
   -0.0790188122709096   0.0000000000295293   0.6666666666672929
    0.4765445628031513   0.5000000000106496   0.5000000000000726


==> anc/frames/KS/POSCAR_041 <==

1.0
  1.4634445337805462 -1.4639209293374278 1.46347220455531
  2.5584032726215833 2.7495711273057477 0.19147552317731525
  -3.3719359373538014 2.7132406605027586 6.085252368576348
 Fe 
6 
direct
    0.1360556049950468  -0.0000000000062929   0.0000000000002022
    0.5832808256063944   0.4999999999651868   0.1666666666656652
    0.0304904675180006  -0.0000000000542482   0.3333333333323689
    0.3721538437195933   0.5000000000550466   0.8333333333344728
   -0.0750678716573644   0.0000000000280525   0.6666666666672616
    0.4777173346629939   0.5000000000101168   0.5000000000000689


==> anc/frames/KS/POSCAR_042 <==

1.0
  1.4634473481995998 -1.4639256495524204 1.4634762468723022
  2.5494999443728106 2.744917804221834 0.19571419276638694
  -3.383059712131793 2.7074483188967604 6.09057229240357
 Fe 
6 
direct
    0.1288947836795180  -0.0000000000059617   0.0000000000001915
    0.5788976242586895   0.4999999999670191   0.1666666666657178
    0.0288857060696849  -0.0000000000513930   0.3333333333324197
    0.3788825887869837   0.5000000000521496   0.8333333333344131
   -0.0711169310438188   0.0000000000265762   0.6666666666672303
    0.4788901065228365   0.5000000000095846   0.5000000000000654


==> anc/frames/KS/POSCAR_043 <==

1.0
  1.4634501685937094 -1.4639303693114332 1.4634802836974978
  2.540601731402661 2.740248984333094 0.19993227107316916
  -3.3941957950147663 2.7016276339007472 6.095876174287358
 Fe 
6 
direct
    0.1217339623639892  -0.0000000000056305   0.0000000000001809
    0.5745144229109845   0.4999999999688514   0.1666666666657706
    0.0272809446213690  -0.0000000000485379   0.3333333333324704
    0.3856113338543731   0.5000000000492523   0.8333333333343529
   -0.0671659904302732   0.0000000000250998   0.6666666666671990
    0.4800628783826787   0.5000000000090521   0.5000000000000618


==> anc/frames/KS/POSCAR_044 <==

1.0
  1.463452994976208 -1.4639350885960876 1.4634843150359607
  2.5317086816174843 2.7355646912078915 0.204129733842968
  -3.4053441549485863 2.695778565138137 6.101163942887755
 Fe 
6 
direct
    0.1145731410484604  -0.0000000000052993   0.0000000000001703
    0.5701312215632797   0.4999999999706836   0.1666666666658233
    0.0256761831730533  -0.0000000000456827   0.3333333333325212
    0.3923400789217633   0.5000000000463551   0.8333333333342930
   -0.0632150498167277   0.0000000000236234   0.6666666666671677
    0.4812356502425212   0.5000000000085196   0.5000000000000581


==> anc/frames/KS/POSCAR_045 <==

1.0
  1.463455827360419 -1.463939807387979 1.4634883408927852
  2.5228208430018495 2.7308649485154226 0.2083065568437954
  -3.4165047607115784 2.6899010722206014 6.10643552668585
 Fe 
6 
direct
    0.1074123197329317  -0.0000000000049681   0.0000000000001596
    0.5657480202155744   0.4999999999725158   0.1666666666658760
    0.0240714217247373  -0.0000000000428275   0.3333333333325719
    0.3990688239891527   0.5000000000434580   0.8333333333342328
   -0.0592641092031823   0.0000000000221469   0.6666666666671363
    0.4824084221023636   0.5000000000079871   0.5000000000000544


==> anc/frames/KS/POSCAR_046 <==

1.0
  1.4634586657596753 -1.4639445256686425 1.4634923612731192
  2.5139382636187406 2.726149780026077 0.21246271586653614
  -3.427677580913785 2.683995114748263 6.1116908539832675
 Fe 
6 
direct
    0.1002514984174029  -0.0000000000046369   0.0000000000001490
    0.5613648188678696   0.4999999999743482   0.1666666666659287
    0.0224666602764216  -0.0000000000399724   0.3333333333326226
    0.4057975690565426   0.5000000000405609   0.8333333333341728
   -0.0553131685896366   0.0000000000206705   0.6666666666671051
    0.4835811939622060   0.5000000000074546   0.5000000000000507


==> anc/frames/KS/POSCAR_047 <==

1.0
  1.463461510187306 -1.463949243419577 1.4634963761821502
  2.505060991609742 2.7214192096118146 0.2165981867251473
  -3.4388625839962157 2.678060652309859 6.1169298529015625
 Fe 
6 
direct
    0.0930906771018741  -0.0000000000043057   0.0000000000001383
    0.5569816175201646   0.4999999999761802   0.1666666666659815
    0.0208618988281058  -0.0000000000371173   0.3333333333326735
    0.4125263141239326   0.5000000000376634   0.8333333333341131
   -0.0513622279760912   0.0000000000191938   0.6666666666670737
    0.4847539658220485   0.5000000000069220   0.5000000000000472


==> anc/frames/KS/POSCAR_048 <==

1.0
  1.463464360656636 -1.4639539606222487 1.4635003856251025
  2.4961890751952196 2.716673261246544 0.2207129452568343
  -3.4500597382300975 2.6720976444829043 6.12215245138167
 Fe 
6 
direct
    0.0859298557863453  -0.0000000000039745   0.0000000000001277
    0.5525984161724597   0.4999999999780126   0.1666666666660341
    0.0192571373797899  -0.0000000000342621   0.3333333333327241
    0.4192550591913220   0.5000000000347664   0.8333333333340529
   -0.0474112873625461   0.0000000000177174   0.6666666666670422
    0.4859267376818908   0.5000000000063896   0.5000000000000434


==> anc/frames/KS/POSCAR_049 <==

1.0
  1.4634672171809955 -1.4639586772580664 1.4635043896072522
  2.4873225626745428 2.711911959006497 0.22480696732222993
  -3.4612690117161495 2.6661060508339354 6.127358577183349
 Fe 
6 
direct
    0.0787690344708166  -0.0000000000036433   0.0000000000001170
    0.5482152148247548   0.4999999999798448   0.1666666666660869
    0.0176523759314742  -0.0000000000314069   0.3333333333327748
    0.4259838042587121   0.5000000000318692   0.8333333333339928
   -0.0434603467490002   0.0000000000162411   0.6666666666670109
    0.4870995095417333   0.5000000000058573   0.5000000000000397


==> anc/frames/KS/POSCAR_050 <==

1.0
  1.4634700797737208 -1.4639633933083844 1.4635083881339235
  2.4784615024262404 2.7071353270706027 0.2288802288055995
  -3.472490372383782 2.6600858309186206 6.132548157884577
 Fe 
6 
direct
    0.0716082131552878  -0.0000000000033121   0.0000000000001064
    0.5438320134770498   0.4999999999816771   0.1666666666661396
    0.0160476144831584  -0.0000000000285518   0.3333333333328257
    0.4327125493261020   0.5000000000289720   0.8333333333339331
   -0.0395094061354546   0.0000000000147646   0.6666666666669797
    0.4882722814015759   0.5000000000053246   0.5000000000000362


==> anc/frames/KS/POSCAR_051 <==

1.0
  1.463472948448137 -1.4639681087545382 1.4635123812104716
  2.4696059429082187 2.702343389720875 0.23293270561500232
  -3.483723787990374 2.6540369442820007 6.137721120881037
 Fe 
6 
direct
    0.0644473918397590  -0.0000000000029809   0.0000000000000958
    0.5394488121293449   0.4999999999835094   0.1666666666661923
    0.0144428530348429  -0.0000000000256966   0.3333333333328765
    0.4394412943934919   0.5000000000260748   0.8333333333338730
   -0.0355584655219090   0.0000000000132881   0.6666666666669485
    0.4894450532614183   0.5000000000047923   0.5000000000000326


==> anc/frames/KS/POSCAR_052 <==

1.0
  1.463475823217579 -1.4639728235777922 1.46351636884231
  2.4607559326579422 2.6975361713427923 0.23696437368250434
  -3.4949692261204963 2.6479593504586503 6.142877393385482
 Fe 
6 
direct
    0.0572865705242302  -0.0000000000026497   0.0000000000000851
    0.5350656107816401   0.4999999999853417   0.1666666666662450
    0.0128380915865269  -0.0000000000228414   0.3333333333329271
    0.4461700394608819   0.5000000000231777   0.8333333333338131
   -0.0316075249083635   0.0000000000118117   0.6666666666669171
    0.4906178251212609   0.5000000000042598   0.5000000000000289


==> anc/frames/KS/POSCAR_053 <==

1.0
  1.4634787040953707 -1.4639775377594013 1.4635203510348789
  2.451911520292625 2.692713696425679 0.2409752089643676
  -3.5062266541851312 2.6418530089728667 6.14801690242718
 Fe 
6 
direct
    0.0501257492087014  -0.0000000000023185   0.0000000000000745
    0.5306824094339351   0.4999999999871739   0.1666666666662977
    0.0112333301382109  -0.0000000000199863   0.3333333333329780
    0.4528987845282716   0.5000000000202803   0.8333333333337531
   -0.0276565842948184   0.0000000000103351   0.6666666666668858
    0.4917905969811030   0.5000000000037272   0.5000000000000254


==> anc/frames/KS/POSCAR_054 <==

1.0
  1.4634815910948487 -1.4639822512805358 1.4635243277936836
  2.4430727545094433 2.687875989563091 0.24496518744122625
  -3.517496039420937 2.635717879338882 6.153139574851358
 Fe 
6 
direct
    0.0429649278931727  -0.0000000000019872   0.0000000000000638
    0.5262992080862300   0.4999999999890061   0.1666666666663505
    0.0096285686898954  -0.0000000000171312   0.3333333333330287
    0.4596275295956611   0.5000000000173831   0.8333333333336933
   -0.0237056436812725   0.0000000000088587   0.6666666666668546
    0.4929633688409454   0.5000000000031947   0.5000000000000218


==> anc/frames/KS/POSCAR_055 <==

1.0
  1.4634844842293402 -1.463986964122351 1.4635282991242582
  2.4342396840856995 2.6830230754532094 0.24893428511828045
  -3.528777348889424 2.6295539210610386 6.158245337318605
 Fe 
6 
direct
    0.0358041065776439  -0.0000000000016560   0.0000000000000532
    0.5219160067385251   0.4999999999908383   0.1666666666664032
    0.0080238072415795  -0.0000000000142760   0.3333333333330795
    0.4663562746630512   0.5000000000144859   0.8333333333336332
   -0.0197547030677272   0.0000000000073822   0.6666666666668231
    0.4941361407007880   0.5000000000026623   0.5000000000000181


==> anc/frames/KS/POSCAR_056 <==

1.0
  1.4634873835121784 -1.4639916762659382 1.4635322650321918
  2.425412357879047 2.678154978899219 0.252882478025522
  -3.540070549476221 2.623361093633987 6.163334116304257
 Fe 
6 
direct
    0.0286432852621151  -0.0000000000013248   0.0000000000000426
    0.5175328053908201   0.4999999999926707   0.1666666666664559
    0.0064190457932636  -0.0000000000114208   0.3333333333331302
    0.4730850197304407   0.5000000000115890   0.8333333333335732
   -0.0158037624541815   0.0000000000059058   0.6666666666667920
    0.4953089125606303   0.5000000000021301   0.5000000000000145


==> anc/frames/KS/POSCAR_057 <==

1.0
  1.4634902889566908 -1.4639963876923592 1.4635362255231112
  2.416590824827655 2.6732717248097133 0.25680974221789854
  -3.5513756078902445 2.6171393565428773 6.168405838097857
 Fe 
6 
direct
    0.0214824639465863  -0.0000000000009936   0.0000000000000319
    0.5131496040431153   0.4999999999945030   0.1666666666665086
    0.0048142843449480  -0.0000000000085656   0.3333333333331810
    0.4798137647978307   0.5000000000086917   0.8333333333335134
   -0.0118528218406363   0.0000000000044293   0.6666666666667607
    0.4964816844204729   0.5000000000015974   0.5000000000000109


==> anc/frames/KS/POSCAR_058 <==

1.0
  1.463493200576209 -1.46400109838262 1.4635401806026942
  2.407775133950437 2.668373338199073 0.26071605377550366
  -3.562692490662962 2.6108886692635864 6.17346042880258
 Fe 
6 
direct
    0.0143216426310576  -0.0000000000006624   0.0000000000000213
    0.5087664026954104   0.4999999999963352   0.1666666666665613
    0.0032095228966322  -0.0000000000057105   0.3333333333332317
    0.4865425098652209   0.5000000000057946   0.8333333333334534
   -0.0079018812270906   0.0000000000029529   0.6666666666667291
    0.4976544562803154   0.5000000000010650   0.5000000000000072


==> anc/frames/KS/POSCAR_059 <==

1.0
  1.4634961183840625 -1.464005808317682 1.463544130276663
  2.3989653343472157 2.6634598441878676 0.2646013888038201
  -3.5740211641475597 2.6046089912628756 6.178497814334569
 Fe 
6 
direct
    0.0071608213155288  -0.0000000000003312   0.0000000000000106
    0.5043832013477054   0.4999999999981674   0.1666666666666139
    0.0016047614483161  -0.0000000000028554   0.3333333333332825
    0.4932712549326097   0.5000000000028971   0.8333333333333932
   -0.0039509406135454   0.0000000000014764   0.6666666666666979
    0.4988272281401575   0.5000000000005325   0.5000000000000036


==> anc/frames/KS/POSCAR_060 <==

1.0
  1.4634990423935836 -1.4640105174784603 1.4635480745507858
  2.3901614751989397 2.6585312680032507 0.2684657234338816
  -3.5853615945181634 2.598300281998631 6.183517920422403
 Fe 
6 
direct
   -0.0000000000000000   0.0000000000000000   0.0000000000000000
    0.5000000000000006   0.4999999999999997   0.1666666666666667
    0.0000000000000004  -0.0000000000000002   0.3333333333333333
    0.5000000000000000   0.5000000000000000   0.8333333333333333
    0.0000000000000003   0.0000000000000000   0.6666666666666665
    0.5000000000000001   0.5000000000000000   0.4999999999999999


==> anc/frames/Pitsch/POSCAR_000 <==

1.0
  1.4634543682700012 -1.4634543676633032 1.4634543679592642
  2.9272631105941667 2.9267368962520446 0.00026310732768819456
  -2.9268197200752106 2.926819714797163 5.854180282293769
 Fe 
6 
direct
    0.4296492789317267  -0.0000000000198724   0.0000000000006385
    0.7629920808622970   0.4999999998900644   0.1666666666635039
    0.0962856868989482  -0.0000000001713095   0.3333333333302879
    0.0962752959566111   0.5000000001738321   0.8333333333369317
   -0.2370564368127300   0.0000000000885875   0.6666666666685455
    0.4296336884094540   0.5000000000319483   0.5000000000002177


==> anc/frames/Pitsch/POSCAR_001 <==

1.0
  1.4634546742311247 -1.4634592640009045 1.4634549530564755
  2.9207276724319833 2.9202049277358815 0.0002613723603147415
  -2.9297815582103244 2.9297815528309266 5.860103497724369
 Fe 
6 
direct
    0.4224884576161979  -0.0000000000195412   0.0000000000006278
    0.7586088795145922   0.4999999998918968   0.1666666666635566
    0.0946809254506326  -0.0000000001684544   0.3333333333303387
    0.1030040410240012   0.5000000001709349   0.8333333333368719
   -0.2331054961991844   0.0000000000871110   0.6666666666685142
    0.4308064602692967   0.5000000000314159   0.5000000000002142


==> anc/frames/Pitsch/POSCAR_002 <==

1.0
  1.4634549801922483 -1.4634641603385061 1.4634555381536873
  2.9141922342698003 2.913672959219718 0.00025963739294128846
  -2.9327433963454386 2.9327433908646903 5.86602671315497
 Fe 
6 
direct
    0.4153276363006690  -0.0000000000192099   0.0000000000006172
    0.7542256781668870   0.4999999998937291   0.1666666666636093
    0.0930761640023168  -0.0000000001655992   0.3333333333303895
    0.1097327860913910   0.5000000001680378   0.8333333333368117
   -0.2291545555856387   0.0000000000856346   0.6666666666684828
    0.4319792321291391   0.5000000000308834   0.5000000000002105


==> anc/frames/Pitsch/POSCAR_003 <==

1.0
  1.4634552861533718 -1.4634690566761075 1.4634561232508987
  2.907656796107617 2.9071409907035553 0.00025790242556783527
  -2.935705234480552 2.935705228898454 5.871949928585571
 Fe 
6 
direct
    0.4081668149851403  -0.0000000000188788   0.0000000000006066
    0.7498424768191820   0.4999999998955613   0.1666666666636620
    0.0914714025540009  -0.0000000001627441   0.3333333333304401
    0.1164615311587809   0.5000000001651405   0.8333333333367519
   -0.2252036149720934   0.0000000000841581   0.6666666666684515
    0.4331520039889813   0.5000000000303511   0.5000000000002068


==> anc/frames/Pitsch/POSCAR_004 <==

1.0
  1.4634555921144956 -1.4634739530137089 1.4634567083481105
  2.9011213579454336 2.900609022187392 0.00025616745819438235
  -2.9386670726156656 2.938667066932218 5.8778731440161724
 Fe 
6 
direct
    0.4010059936696115  -0.0000000000185476   0.0000000000005959
    0.7454592754714774   0.4999999998973937   0.1666666666637147
    0.0898666411056850  -0.0000000001598888   0.3333333333304909
    0.1231902762261707   0.5000000001622434   0.8333333333366918
   -0.2212526743585480   0.0000000000826817   0.6666666666684201
    0.4343247758488239   0.5000000000298186   0.5000000000002032


==> anc/frames/Pitsch/POSCAR_005 <==

1.0
  1.4634558980756194 -1.4634788493513107 1.463457293445322
  2.894585919783251 2.894077053671229 0.00025443249082092873
  -2.9416289107507794 2.941628904965982 5.883796359446772
 Fe 
6 
direct
    0.3938451723540827  -0.0000000000182163   0.0000000000005853
    0.7410760741237723   0.4999999998992257   0.1666666666637675
    0.0882618796573694  -0.0000000001570338   0.3333333333305417
    0.1299190212935608   0.5000000001593461   0.8333333333366318
   -0.2173017337450023   0.0000000000812053   0.6666666666683889
    0.4354975477086662   0.5000000000292860   0.5000000000001996


==> anc/frames/Pitsch/POSCAR_006 <==

1.0
  1.4634562040367427 -1.463483745688912 1.4634578785425334
  2.8880504816210677 2.8875450851550655 0.000252697523447476
  -2.944590748885893 2.9445907429997455 5.889719574877373
 Fe 
6 
direct
    0.3866843510385539  -0.0000000000178851   0.0000000000005746
    0.7366928727760671   0.4999999999010580   0.1666666666638202
    0.0866571182090535  -0.0000000001541786   0.3333333333305925
    0.1366477663609500   0.5000000001564490   0.8333333333365719
   -0.2133507931314568   0.0000000000797289   0.6666666666683576
    0.4366703195685084   0.5000000000287536   0.5000000000001961


==> anc/frames/Pitsch/POSCAR_007 <==

1.0
  1.4634565099978663 -1.4634886420265134 1.4634584636397452
  2.881515043458884 2.881013116638903 0.0002509625560740243
  -2.947552587021006 2.9475525810335093 5.895642790307974
 Fe 
6 
direct
    0.3795235297230252  -0.0000000000175539   0.0000000000005640
    0.7323096714283621   0.4999999999028902   0.1666666666638729
    0.0850523567607374  -0.0000000001513235   0.3333333333306431
    0.1433765114283392   0.5000000001535516   0.8333333333365118
   -0.2093998525179116   0.0000000000782523   0.6666666666683263
    0.4378430914283507   0.5000000000282210   0.5000000000001923


==> anc/frames/Pitsch/POSCAR_008 <==

1.0
  1.4634568159589898 -1.463493538364115 1.4634590487369565
  2.8749796052967005 2.8744811481227397 0.0002492275887005701
  -2.95051442515612 2.9505144190672734 5.901566005738574
 Fe 
6 
direct
    0.3723627084074964  -0.0000000000172227   0.0000000000005534
    0.7279264700806575   0.4999999999047225   0.1666666666639256
    0.0834475953124219  -0.0000000001484683   0.3333333333306939
    0.1501052564957301   0.5000000001506545   0.8333333333364519
   -0.2054489119043655   0.0000000000767759   0.6666666666682950
    0.4390158632881937   0.5000000000276886   0.5000000000001887


==> anc/frames/Pitsch/POSCAR_009 <==

1.0
  1.4634571219201133 -1.4634984347017164 1.4634596338341679
  2.8684441671345176 2.867949179606576 0.0002474926213271158
  -2.953476263291234 2.953476257101037 5.9074892211691745
 Fe 
6 
direct
    0.3652018870919677  -0.0000000000168915   0.0000000000005427
    0.7235432687329525   0.4999999999065547   0.1666666666639784
    0.0818428338641062  -0.0000000001456132   0.3333333333307447
    0.1568340015631200   0.5000000001477571   0.8333333333363921
   -0.2014979712908200   0.0000000000752993   0.6666666666682638
    0.4401886351480360   0.5000000000271559   0.5000000000001852


==> anc/frames/Pitsch/POSCAR_010 <==

1.0
  1.4634574278812371 -1.4635033310393177 1.4634602189313797
  2.8619087289723337 2.861417211090413 0.0002457576539536629
  -2.9564381014263477 2.956438095134801 5.913412436599775
 Fe 
6 
direct
    0.3580410657764388  -0.0000000000165603   0.0000000000005321
    0.7191600673852476   0.4999999999083870   0.1666666666640310
    0.0802380724157905  -0.0000000001427580   0.3333333333307955
    0.1635627466305098   0.5000000001448600   0.8333333333363320
   -0.1975470306772746   0.0000000000738230   0.6666666666682324
    0.4413614070078785   0.5000000000266237   0.5000000000001815


==> anc/frames/Pitsch/POSCAR_011 <==

1.0
  1.4634577338423607 -1.4635082273769193 1.463460804028591
  2.8553732908101503 2.85488524257425 0.0002440226865802112
  -2.959399939561462 2.959399933168565 5.919335652030376
 Fe 
6 
direct
    0.3508802444609100  -0.0000000000162291   0.0000000000005215
    0.7147768660375428   0.4999999999102192   0.1666666666640838
    0.0786333109674745  -0.0000000001399028   0.3333333333308461
    0.1702914916978997   0.5000000001419630   0.8333333333362720
   -0.1935960900637294   0.0000000000723464   0.6666666666682011
    0.4425341788677210   0.5000000000260912   0.5000000000001779


==> anc/frames/Pitsch/POSCAR_012 <==

1.0
  1.4634580398034842 -1.4635131237145207 1.4634613891258028
  2.8488378526479674 2.8483532740580872 0.00024228771920675748
  -2.962361777696575 2.9623617712023287 5.925258867460977
 Fe 
6 
direct
    0.3437194231453813  -0.0000000000158979   0.0000000000005108
    0.7103936646898377   0.4999999999120514   0.1666666666641364
    0.0770285495191587  -0.0000000001370477   0.3333333333308969
    0.1770202367652891   0.5000000001390655   0.8333333333362120
   -0.1896451494501838   0.0000000000708699   0.6666666666681696
    0.4437069507275634   0.5000000000255586   0.5000000000001742


==> anc/frames/Pitsch/POSCAR_013 <==

1.0
  1.463458345764608 -1.4635180200521223 1.4634619742230142
  2.8423024144857845 2.8418213055419237 0.00024055275183330102
  -2.965323615831689 2.9653236092360924 5.931182082891577
 Fe 
6 
direct
    0.3365586018298525  -0.0000000000155667   0.0000000000005002
    0.7060104633421327   0.4999999999138838   0.1666666666641891
    0.0754237880708429  -0.0000000001341926   0.3333333333309477
    0.1837489818326787   0.5000000001361683   0.8333333333361520
   -0.1856942088366382   0.0000000000693936   0.6666666666681383
    0.4448797225874057   0.5000000000250262   0.5000000000001705


==> anc/frames/Pitsch/POSCAR_014 <==

1.0
  1.4634586517257315 -1.4635229163897239 1.4634625593202257
  2.835766976323601 2.8352893370257606 0.00023881778445985406
  -2.9682854539668027 2.968285447269856 5.9371052983221775
 Fe 
6 
direct
    0.3293977805143237  -0.0000000000152355   0.0000000000004895
    0.7016272619944276   0.4999999999157160   0.1666666666642418
    0.0738190266225270  -0.0000000001313373   0.3333333333309985
    0.1904777269000684   0.5000000001332712   0.8333333333360922
   -0.1817432682230933   0.0000000000679170   0.6666666666681070
    0.4460524944472479   0.5000000000244937   0.5000000000001670


==> anc/frames/Pitsch/POSCAR_015 <==

1.0
  1.4634589576868549 -1.4635278127273255 1.4634631444174375
  2.829231538161418 2.8287573685095975 0.00023708281708640207
  -2.9712472921019164 2.9712472853036203 5.943028513752779
 Fe 
6 
direct
    0.3222369591987950  -0.0000000000149042   0.0000000000004789
    0.6972440606467230   0.4999999999175484   0.1666666666642946
    0.0722142651742114  -0.0000000001284822   0.3333333333310493
    0.1972064719674587   0.5000000001303742   0.8333333333360322
   -0.1777923276095471   0.0000000000664406   0.6666666666680757
    0.4472252663070909   0.5000000000239613   0.5000000000001633


==> anc/frames/Pitsch/POSCAR_016 <==

1.0
  1.4634592636479786 -1.4635327090649268 1.4634637295146489
  2.8226960999992348 2.822225399993435 0.00023534784971294563
  -2.9742091302370297 2.974209123337384 5.948951729183379
 Fe 
6 
direct
    0.3150761378832662  -0.0000000000145731   0.0000000000004682
    0.6928608592990179   0.4999999999193805   0.1666666666643473
    0.0706095037258955  -0.0000000001256271   0.3333333333311000
    0.2039352170348483   0.5000000001274768   0.8333333333359721
   -0.1738413869960019   0.0000000000649640   0.6666666666680445
    0.4483980381669330   0.5000000000234288   0.5000000000001598


==> anc/frames/Pitsch/POSCAR_017 <==

1.0
  1.4634595696091024 -1.4635376054025282 1.4634643146118607
  2.8161606618370514 2.8156934314772717 0.00023361288233948843
  -2.977170968372144 2.9771709613711477 5.95487494461398
 Fe 
6 
direct
    0.3079153165677374  -0.0000000000142419   0.0000000000004576
    0.6884776579513130   0.4999999999212128   0.1666666666644000
    0.0690047422775797  -0.0000000001227718   0.3333333333311507
    0.2106639621022384   0.5000000001245798   0.8333333333359121
   -0.1698904463824563   0.0000000000634878   0.6666666666680131
    0.4495708100267758   0.5000000000228965   0.5000000000001561


==> anc/frames/Pitsch/POSCAR_018 <==

1.0
  1.4634598755702257 -1.4635425017401298 1.463464899709072
  2.8096252236748676 2.8091614629611086 0.00023187791496603717
  -2.980132806507257 2.9801327994049114 5.96079816004458
 Fe 
6 
direct
    0.3007544952522086  -0.0000000000139107   0.0000000000004469
    0.6840944566036082   0.4999999999230452   0.1666666666644528
    0.0673999808292640  -0.0000000001199168   0.3333333333312016
    0.2173927071696286   0.5000000001216826   0.8333333333358525
   -0.1659395057689107   0.0000000000620112   0.6666666666679819
    0.4507435818866183   0.5000000000223639   0.5000000000001525


==> anc/frames/Pitsch/POSCAR_019 <==

1.0
  1.4634601815313493 -1.4635473980777312 1.4634654848062834
  2.8030897855126846 2.802629494444945 0.00023014294759259195
  -2.983094644642371 2.983094637438675 5.9667213754751804
 Fe 
6 
direct
    0.2935936739366799  -0.0000000000135794   0.0000000000004363
    0.6797112552559029   0.4999999999248773   0.1666666666645055
    0.0657952193809481  -0.0000000001170616   0.3333333333312523
    0.2241214522370176   0.5000000001187852   0.8333333333357923
   -0.1619885651553654   0.0000000000605347   0.6666666666679506
    0.4519163537464602   0.5000000000218314   0.5000000000001488


==> anc/frames/Pitsch/POSCAR_020 <==

1.0
  1.4634604874924728 -1.4635522944153325 1.4634660699034951
  2.7965543473505012 2.796097525928782 0.00022840798021913128
  -2.9860564827774847 2.986056475472439 5.972644590905782
 Fe 
6 
direct
    0.2864328526211511  -0.0000000000132482   0.0000000000004257
    0.6753280539081981   0.4999999999267096   0.1666666666645582
    0.0641904579326323  -0.0000000001142064   0.3333333333313030
    0.2308501973044071   0.5000000001158881   0.8333333333357322
   -0.1580376245418201   0.0000000000590585   0.6666666666679192
    0.4530891256063025   0.5000000000212990   0.5000000000001452


==> anc/frames/Pitsch/POSCAR_021 <==

1.0
  1.4634607934535966 -1.4635571907529341 1.4634666550007065
  2.7900189091883183 2.7895655574126192 0.00022667301284567655
  -2.9890183209125984 2.989018313506203 5.978567806336382
 Fe 
6 
direct
    0.2792720313056223  -0.0000000000129170   0.0000000000004150
    0.6709448525604931   0.4999999999285417   0.1666666666646109
    0.0625856964843164  -0.0000000001113513   0.3333333333313537
    0.2375789423717973   0.5000000001129907   0.8333333333356723
   -0.1540866839282745   0.0000000000575818   0.6666666666678879
    0.4542618974661453   0.5000000000207663   0.5000000000001416


==> anc/frames/Pitsch/POSCAR_022 <==

1.0
  1.4634610994147201 -1.4635620870905355 1.463467240097918
  2.7834834710261354 2.7830335888964557 0.00022493804547222786
  -2.991980159047712 2.991980151539967 5.984491021766982
 Fe 
6 
direct
    0.2721112099900935  -0.0000000000125858   0.0000000000004044
    0.6665616512127882   0.4999999999303740   0.1666666666646636
    0.0609809350360007  -0.0000000001084961   0.3333333333314045
    0.2443076874391872   0.5000000001100936   0.8333333333356123
   -0.1501357433147289   0.0000000000561054   0.6666666666678565
    0.4554346693259875   0.5000000000202339   0.5000000000001379


==> anc/frames/Pitsch/POSCAR_023 <==

1.0
  1.4634614053758435 -1.463566983428137 1.4634678251951299
  2.776948032863952 2.7765016203802926 0.0002232030780987776
  -2.994941997182826 2.994941989573731 5.990414237197584
 Fe 
6 
direct
    0.2649503886745648  -0.0000000000122546   0.0000000000003937
    0.6621784498650833   0.4999999999322063   0.1666666666647163
    0.0593761735876848  -0.0000000001056409   0.3333333333314553
    0.2510364325065768   0.5000000001071964   0.8333333333355522
   -0.1461848027011833   0.0000000000546289   0.6666666666678251
    0.4566074411858300   0.5000000000197014   0.5000000000001342


==> anc/frames/Pitsch/POSCAR_024 <==

1.0
  1.4634617113369675 -1.4635718797657387 1.4634684102923412
  2.7704125947017686 2.7699696518641295 0.00022146811072532035
  -2.9979038353179397 2.9979038276074945 5.996337452628183
 Fe 
6 
direct
    0.2577895673590359  -0.0000000000119234   0.0000000000003831
    0.6577952485173784   0.4999999999340386   0.1666666666647690
    0.0577714121393694  -0.0000000001027859   0.3333333333315061
    0.2577651775739669   0.5000000001042992   0.8333333333354923
   -0.1422338620876377   0.0000000000531526   0.6666666666677938
    0.4577802130456726   0.5000000000191690   0.5000000000001307


==> anc/frames/Pitsch/POSCAR_025 <==

1.0
  1.463462017298091 -1.46357677610334 1.463468995389553
  2.763877156539585 2.763437683347967 0.00021973314335186567
  -3.000865673453053 3.0008656656412582 6.002260668058785
 Fe 
6 
direct
    0.2506287460435072  -0.0000000000115922   0.0000000000003725
    0.6534120471696734   0.4999999999358707   0.1666666666648218
    0.0561666506910533  -0.0000000000999307   0.3333333333315567
    0.2644939226413565   0.5000000001014018   0.8333333333354322
   -0.1382829214740925   0.0000000000516759   0.6666666666677626
    0.4589529849055149   0.5000000000186363   0.5000000000001270


==> anc/frames/Pitsch/POSCAR_026 <==

1.0
  1.4634623232592145 -1.4635816724409414 1.4634695804867643
  2.757341718377402 2.7569057148318032 0.0002179981759784075
  -3.003827511588167 3.003827503675022 6.0081838834893855
 Fe 
6 
direct
    0.2434679247279784  -0.0000000000112610   0.0000000000003618
    0.6490288458219686   0.4999999999377031   0.1666666666648745
    0.0545618892427376  -0.0000000000970755   0.3333333333316075
    0.2712226677087465   0.5000000000985050   0.8333333333353724
   -0.1343319808605473   0.0000000000501997   0.6666666666677312
    0.4601257567653573   0.5000000000181042   0.5000000000001233


==> anc/frames/Pitsch/POSCAR_027 <==

1.0
  1.463462629220338 -1.463586568778543 1.4634701655839757
  2.7508062802152184 2.75037374631564 0.00021626320860495974
  -3.006789349723281 3.0067893417087856 6.014107098919985
 Fe 
6 
direct
    0.2363071034124496  -0.0000000000109298   0.0000000000003512
    0.6446456444742635   0.4999999999395354   0.1666666666649272
    0.0529571277944219  -0.0000000000942203   0.3333333333316584
    0.2779514127761363   0.5000000000956076   0.8333333333353123
   -0.1303810402470013   0.0000000000487231   0.6666666666677000
    0.4612985286251999   0.5000000000175717   0.5000000000001198


==> anc/frames/Pitsch/POSCAR_028 <==

1.0
  1.4634629351814616 -1.4635914651161444 1.4634707506811875
  2.744270842053035 2.743841777799477 0.00021452824123151362
  -3.0097511878583947 3.00975117974255 6.020030314350587
 Fe 
6 
direct
    0.2291462820969209  -0.0000000000105986   0.0000000000003405
    0.6402624431265588   0.4999999999413677   0.1666666666649798
    0.0513523663461058  -0.0000000000913652   0.3333333333317090
    0.2846801578435262   0.5000000000927104   0.8333333333352524
   -0.1264300996334562   0.0000000000472467   0.6666666666676686
    0.4624713004850425   0.5000000000170391   0.5000000000001160


==> anc/frames/Pitsch/POSCAR_029 <==

1.0
  1.4634632411425852 -1.4635963614537457 1.4634713357783988
  2.7377354038908526 2.737309809283314 0.00021279327385805382
  -3.0127130259935084 3.0127130177763135 6.025953529781186
 Fe 
6 
direct
    0.2219854607813921  -0.0000000000102674   0.0000000000003299
    0.6358792417788538   0.4999999999431998   0.1666666666650326
    0.0497476048977903  -0.0000000000885100   0.3333333333317599
    0.2914089029109164   0.5000000000898133   0.8333333333351924
   -0.1224791590199102   0.0000000000457703   0.6666666666676373
    0.4636440723448850   0.5000000000165067   0.5000000000001125


==> anc/frames/Pitsch/POSCAR_030 <==

1.0
  1.463463547103709 -1.4636012577913473 1.4634719208756106
  2.731199965728669 2.730777840767151 0.00021105830648460958
  -3.015674864128622 3.015674855810077 6.031876745211788
 Fe 
6 
direct
    0.2148246394658632  -0.0000000000099362   0.0000000000003193
    0.6314960404311485   0.4999999999450320   0.1666666666650853
    0.0481428434494743  -0.0000000000856549   0.3333333333318106
    0.2981376479783056   0.5000000000869160   0.8333333333351325
   -0.1185282184063647   0.0000000000442938   0.6666666666676060
    0.4648168442047268   0.5000000000159742   0.5000000000001089


==> anc/frames/Pitsch/POSCAR_031 <==

1.0
  1.4634638530648325 -1.4636061541289487 1.463472505972822
  2.7246645275664854 2.7242458722509877 0.00020932333911115138
  -3.018636702263736 3.018636693843841 6.037799960642388
 Fe 
6 
direct
    0.2076638181503345  -0.0000000000096050   0.0000000000003086
    0.6271128390834438   0.4999999999468643   0.1666666666651380
    0.0465380820011587  -0.0000000000827997   0.3333333333318613
    0.3048663930456955   0.5000000000840189   0.8333333333350726
   -0.1145772777928192   0.0000000000428174   0.6666666666675748
    0.4659896160645696   0.5000000000154418   0.5000000000001052


==> anc/frames/Pitsch/POSCAR_032 <==

1.0
  1.4634641590259558 -1.4636110504665503 1.4634730910700335
  2.7181290894043024 2.7177139037348246 0.00020758837173769667
  -3.0215985403988492 3.0215985318776046 6.043723176072988
 Fe 
6 
direct
    0.2005029968348057  -0.0000000000092738   0.0000000000002980
    0.6227296377357390   0.4999999999486966   0.1666666666651908
    0.0449333205528430  -0.0000000000799446   0.3333333333319121
    0.3115951381130859   0.5000000000811217   0.8333333333350127
   -0.1106263371792736   0.0000000000413408   0.6666666666675435
    0.4671623879244122   0.5000000000149093   0.5000000000001017


==> anc/frames/Pitsch/POSCAR_033 <==

1.0
  1.4634644649870796 -1.4636159468041519 1.4634736761672453
  2.711593651242119 2.711181935218661 0.00020585340436424202
  -3.024560378533963 3.0245603699113683 6.04964639150359
 Fe 
6 
direct
    0.1933421755192770  -0.0000000000089426   0.0000000000002873
    0.6183464363880338   0.4999999999505289   0.1666666666652434
    0.0433285591045269  -0.0000000000770894   0.3333333333319629
    0.3183238831804749   0.5000000000782246   0.8333333333349527
   -0.1066753965657283   0.0000000000398645   0.6666666666675121
    0.4683351597842542   0.5000000000143768   0.5000000000000980


==> anc/frames/Pitsch/POSCAR_034 <==

1.0
  1.4634647709482032 -1.4636208431417532 1.4634742612644567
  2.7050582130799357 2.7046499667024984 0.00020411843699078222
  -3.0275222166690763 3.027522207945132 6.05556960693419
 Fe 
6 
direct
    0.1861813542037482  -0.0000000000086114   0.0000000000002767
    0.6139632350403290   0.4999999999523611   0.1666666666652962
    0.0417237976562111  -0.0000000000742343   0.3333333333320136
    0.3250526282478647   0.5000000000753271   0.8333333333348926
   -0.1027244559521828   0.0000000000383880   0.6666666666674808
    0.4695079316440970   0.5000000000138443   0.5000000000000944


==> anc/frames/Pitsch/POSCAR_035 <==

1.0
  1.4634650769093267 -1.4636257394793546 1.463474846361668
  2.6985227749177527 2.6981179981863352 0.00020238346961733446
  -3.0304840548041905 3.030484045978896 6.06149282236479
 Fe 
6 
direct
    0.1790205328882194  -0.0000000000082801   0.0000000000002660
    0.6095800336926240   0.4999999999541934   0.1666666666653489
    0.0401190362078954  -0.0000000000713792   0.3333333333320643
    0.3317813733152546   0.5000000000724301   0.8333333333348326
   -0.0987735153386375   0.0000000000369114   0.6666666666674494
    0.4706807035039393   0.5000000000133118   0.5000000000000907


==> anc/frames/Pitsch/POSCAR_036 <==

1.0
  1.4634653828704502 -1.4636306358169562 1.4634754314588798
  2.6919873367555693 2.6915860296701717 0.00020064850224387978
  -3.0334458929393042 3.03344588401266 6.067416037795391
 Fe 
6 
direct
    0.1718597115726907  -0.0000000000079489   0.0000000000002554
    0.6051968323449191   0.4999999999560257   0.1666666666654016
    0.0385142747595796  -0.0000000000685240   0.3333333333321151
    0.3385101183826448   0.5000000000695328   0.8333333333347728
   -0.0948225747250920   0.0000000000354348   0.6666666666674181
    0.4718534753637817   0.5000000000127793   0.5000000000000870


==> anc/frames/Pitsch/POSCAR_037 <==

1.0
  1.463465688831574 -1.4636355321545576 1.4634760165560912
  2.6854518985933864 2.6850540611540086 0.00019891353487043708
  -3.036407731074418 3.036407722046424 6.073339253225991
 Fe 
6 
direct
    0.1646988902571619  -0.0000000000076177   0.0000000000002448
    0.6008136309972140   0.4999999999578579   0.1666666666654543
    0.0369095133112639  -0.0000000000656688   0.3333333333321659
    0.3452388634500343   0.5000000000666356   0.8333333333347126
   -0.0908716341115461   0.0000000000339585   0.6666666666673868
    0.4730262472236239   0.5000000000122469   0.5000000000000835


==> anc/frames/Pitsch/POSCAR_038 <==

1.0
  1.4634659947926978 -1.463640428492159 1.463476601653303
  2.678916460431203 2.678522092637846 0.00019717856749698937
  -3.0393695692095317 3.0393695600801878 6.079262468656593
 Fe 
6 
direct
    0.1575380689416331  -0.0000000000072865   0.0000000000002341
    0.5964304296495093   0.4999999999596901   0.1666666666655071
    0.0353047518629481  -0.0000000000628137   0.3333333333322167
    0.3519676085174248   0.5000000000637383   0.8333333333346529
   -0.0869206934980005   0.0000000000324820   0.6666666666673555
    0.4741990190834669   0.5000000000117144   0.5000000000000799


==> anc/frames/Pitsch/POSCAR_039 <==

1.0
  1.4634663007538211 -1.4636453248297605 1.4634771867505143
  2.67238102226902 2.671990124121683 0.00019544360012352773
  -3.0423314073446455 3.0423313981139515 6.085185684087193
 Fe 
6 
direct
    0.1503772476261043  -0.0000000000069553   0.0000000000002235
    0.5920472283018042   0.4999999999615223   0.1666666666655597
    0.0336999904146322  -0.0000000000599585   0.3333333333322673
    0.3586963535848141   0.5000000000608411   0.8333333333345927
   -0.0829697528844552   0.0000000000310056   0.6666666666673242
    0.4753717909433092   0.5000000000111818   0.5000000000000762


==> anc/frames/Pitsch/POSCAR_040 <==

1.0
  1.4634666067149447 -1.463650221167362 1.4634777718477259
  2.6658455841068367 2.6654581556055192 0.00019370863275006793
  -3.045293245479759 3.045293236147715 6.091108899517793
 Fe 
6 
direct
    0.1432164263105755  -0.0000000000066241   0.0000000000002128
    0.5876640269540994   0.4999999999633546   0.1666666666656124
    0.0320952289663165  -0.0000000000571033   0.3333333333323182
    0.3654250986522042   0.5000000000579440   0.8333333333345329
   -0.0790188122709096   0.0000000000295291   0.6666666666672929
    0.4765445628031517   0.5000000000106494   0.5000000000000726


==> anc/frames/Pitsch/POSCAR_041 <==

1.0
  1.4634669126760684 -1.4636551175049635 1.4634783569449377
  2.659310145944653 2.658926187089356 0.00019197366537662022
  -3.048255083614873 3.048255074181479 6.097032114948394
 Fe 
6 
direct
    0.1360556049950468  -0.0000000000062929   0.0000000000002022
    0.5832808256063942   0.4999999999651868   0.1666666666656652
    0.0304904675180006  -0.0000000000542481   0.3333333333323689
    0.3721538437195933   0.5000000000550470   0.8333333333344727
   -0.0750678716573644   0.0000000000280527   0.6666666666672615
    0.4777173346629937   0.5000000000101170   0.5000000000000688


==> anc/frames/Pitsch/POSCAR_042 <==

1.0
  1.463467218637192 -1.463660013842565 1.463478942042149
  2.65277470778247 2.652394218573193 0.00019023869800315854
  -3.0512169217499863 3.0512169122152426 6.102955330378995
 Fe 
6 
direct
    0.1288947836795180  -0.0000000000059617   0.0000000000001915
    0.5788976242586893   0.4999999999670191   0.1666666666657179
    0.0288857060696848  -0.0000000000513930   0.3333333333324197
    0.3788825887869831   0.5000000000521496   0.8333333333344128
   -0.0711169310438189   0.0000000000265762   0.6666666666672303
    0.4788901065228362   0.5000000000095844   0.5000000000000653


==> anc/frames/Pitsch/POSCAR_043 <==

1.0
  1.4634675245983153 -1.4636649101801664 1.4634795271393604
  2.6462392696202865 2.64586225005703 0.00018850373062971078
  -3.0541787598851 3.0541787502490068 6.108878545809595
 Fe 
6 
direct
    0.1217339623639892  -0.0000000000056305   0.0000000000001809
    0.5745144229109845   0.4999999999688514   0.1666666666657706
    0.0272809446213690  -0.0000000000485378   0.3333333333324704
    0.3856113338543734   0.5000000000492524   0.8333333333343529
   -0.0671659904302733   0.0000000000250998   0.6666666666671989
    0.4800628783826789   0.5000000000090521   0.5000000000000617


==> anc/frames/Pitsch/POSCAR_044 <==

1.0
  1.463467830559439 -1.4636698065177678 1.4634801122365722
  2.6397038314581027 2.639330281540867 0.0001867687632562612
  -3.0571405980202138 3.0571405882827705 6.114801761240196
 Fe 
6 
direct
    0.1145731410484604  -0.0000000000052993   0.0000000000001703
    0.5701312215632796   0.4999999999706836   0.1666666666658233
    0.0256761831730534  -0.0000000000456827   0.3333333333325212
    0.3923400789217634   0.5000000000463553   0.8333333333342929
   -0.0632150498167273   0.0000000000236233   0.6666666666671677
    0.4812356502425214   0.5000000000085195   0.5000000000000581


==> anc/frames/Pitsch/POSCAR_045 <==

1.0
  1.4634681365205626 -1.4636747028553694 1.4634806973337835
  2.6331683932959202 2.632798313024704 0.00018503379588280834
  -3.0601024361553275 3.0601024263165346 6.120724976670797
 Fe 
6 
direct
    0.1074123197329317  -0.0000000000049681   0.0000000000001596
    0.5657480202155745   0.4999999999725158   0.1666666666658760
    0.0240714217247373  -0.0000000000428276   0.3333333333325719
    0.3990688239891526   0.5000000000434580   0.8333333333342329
   -0.0592641092031824   0.0000000000221469   0.6666666666671363
    0.4824084221023634   0.5000000000079869   0.5000000000000544


==> anc/frames/Pitsch/POSCAR_046 <==

1.0
  1.4634684424816864 -1.463679599192971 1.4634812824309953
  2.626632955133737 2.6262663445085406 0.00018329882850936062
  -3.0630642742904413 3.0630642643502983 6.126648192101397
 Fe 
6 
direct
    0.1002514984174029  -0.0000000000046369   0.0000000000001490
    0.5613648188678695   0.4999999999743481   0.1666666666659288
    0.0224666602764217  -0.0000000000399724   0.3333333333326227
    0.4057975690565426   0.5000000000405607   0.8333333333341730
   -0.0553131685896365   0.0000000000206704   0.6666666666671051
    0.4835811939622061   0.5000000000074545   0.5000000000000508


==> anc/frames/Pitsch/POSCAR_047 <==

1.0
  1.46346874844281 -1.4636844955305723 1.4634818675282066
  2.6200975169715535 2.619734375992378 0.00018156386113589898
  -3.066026112425555 3.066026102384062 6.132571407531998
 Fe 
6 
direct
    0.0930906771018741  -0.0000000000043057   0.0000000000001383
    0.5569816175201647   0.4999999999761804   0.1666666666659815
    0.0208618988281060  -0.0000000000371172   0.3333333333326735
    0.4125263141239330   0.5000000000376638   0.8333333333341132
   -0.0513622279760910   0.0000000000191940   0.6666666666670737
    0.4847539658220487   0.5000000000069221   0.5000000000000472


==> anc/frames/Pitsch/POSCAR_048 <==

1.0
  1.4634690544039333 -1.4636893918681737 1.4634824526254182
  2.61356207880937 2.613202407476215 0.00017982889376244612
  -3.0689879505606688 3.0689879404178257 6.138494622962598
 Fe 
6 
direct
    0.0859298557863453  -0.0000000000039745   0.0000000000001277
    0.5525984161724597   0.4999999999780126   0.1666666666660341
    0.0192571373797900  -0.0000000000342620   0.3333333333327242
    0.4192550591913224   0.5000000000347664   0.8333333333340529
   -0.0474112873625459   0.0000000000177176   0.6666666666670424
    0.4859267376818911   0.5000000000063896   0.5000000000000435


==> anc/frames/Pitsch/POSCAR_049 <==

1.0
  1.463469360365057 -1.4636942882057753 1.4634830377226298
  2.607026640647187 2.6066704389600517 0.00017809392638899654
  -3.0719497886957825 3.0719497784515895 6.144417838393199
 Fe 
6 
direct
    0.0787690344708166  -0.0000000000036433   0.0000000000001171
    0.5482152148247548   0.4999999999798448   0.1666666666660869
    0.0176523759314743  -0.0000000000314069   0.3333333333327750
    0.4259838042587122   0.5000000000318691   0.8333333333339931
   -0.0434603467490001   0.0000000000162409   0.6666666666670111
    0.4870995095417333   0.5000000000058571   0.5000000000000400


==> anc/frames/Pitsch/POSCAR_050 <==

1.0
  1.4634696663261806 -1.4636991845433769 1.4634836228198413
  2.6004912024850038 2.600138470443888 0.00017635895901553676
  -3.0749116268308962 3.074911616485353 6.1503410538238
 Fe 
6 
direct
    0.0716082131552878  -0.0000000000033121   0.0000000000001064
    0.5438320134770499   0.4999999999816772   0.1666666666661396
    0.0160476144831584  -0.0000000000285518   0.3333333333328257
    0.4327125493261016   0.5000000000289722   0.8333333333339330
   -0.0395094061354547   0.0000000000147647   0.6666666666669797
    0.4882722814015758   0.5000000000053249   0.5000000000000362


==> anc/frames/Pitsch/POSCAR_051 <==

1.0
  1.4634699722873041 -1.4637040808809783 1.4634842079170531
  2.5939557643228204 2.593606501927725 0.00017462399164208716
  -3.0778734649660096 3.077873454519117 6.156264269254401
 Fe 
6 
direct
    0.0644473918397590  -0.0000000000029809   0.0000000000000958
    0.5394488121293447   0.4999999999835095   0.1666666666661923
    0.0144428530348424  -0.0000000000256966   0.3333333333328764
    0.4394412943934909   0.5000000000260748   0.8333333333338728
   -0.0355584655219096   0.0000000000132880   0.6666666666669483
    0.4894450532614180   0.5000000000047923   0.5000000000000325


==> anc/frames/Pitsch/POSCAR_052 <==

1.0
  1.463470278248428 -1.4637089772185798 1.4634847930142645
  2.5874203261606374 2.5870745334115623 0.00017288902426862044
  -3.0808353031011233 3.0808352925528815 6.162187484685001
 Fe 
6 
direct
    0.0572865705242302  -0.0000000000026497   0.0000000000000851
    0.5350656107816401   0.4999999999853417   0.1666666666662450
    0.0128380915865269  -0.0000000000228415   0.3333333333329273
    0.4461700394608812   0.5000000000231775   0.8333333333338131
   -0.0316075249083635   0.0000000000118115   0.6666666666669172
    0.4906178251212605   0.5000000000042597   0.5000000000000291


==> anc/frames/Pitsch/POSCAR_053 <==

1.0
  1.4634705842095515 -1.4637138735561812 1.4634853781114758
  2.5808848879984545 2.580542564895399 0.00017115405689517452
  -3.0837971412362375 3.083797130586645 6.1681107001156015
 Fe 
6 
direct
    0.0501257492087014  -0.0000000000023185   0.0000000000000745
    0.5306824094339351   0.4999999999871739   0.1666666666662977
    0.0112333301382111  -0.0000000000199863   0.3333333333329779
    0.4528987845282711   0.5000000000202803   0.8333333333337529
   -0.0276565842948183   0.0000000000103351   0.6666666666668857
    0.4917905969811031   0.5000000000037271   0.5000000000000253


==> anc/frames/Pitsch/POSCAR_054 <==

1.0
  1.4634708901706748 -1.4637187698937826 1.4634859632086876
  2.5743494498362707 2.5740105963792357 0.00016941908952172494
  -3.086758979371351 3.086758968620409 6.174033915546202
 Fe 
6 
direct
    0.0429649278931727  -0.0000000000019872   0.0000000000000638
    0.5262992080862302   0.4999999999890062   0.1666666666663505
    0.0096285686898955  -0.0000000000171312   0.3333333333330287
    0.4596275295956616   0.5000000000173832   0.8333333333336932
   -0.0237056436812723   0.0000000000088586   0.6666666666668546
    0.4929633688409458   0.5000000000031948   0.5000000000000218


==> anc/frames/Pitsch/POSCAR_055 <==

1.0
  1.4634711961317985 -1.4637236662313842 1.463486548305899
  2.5678140116740877 2.5674786278630726 0.0001676841221482721
  -3.089720817506465 3.0897208066541726 6.179957130976803
 Fe 
6 
direct
    0.0358041065776439  -0.0000000000016560   0.0000000000000532
    0.5219160067385253   0.4999999999908383   0.1666666666664032
    0.0080238072415796  -0.0000000000142760   0.3333333333330795
    0.4663562746630515   0.5000000000144860   0.8333333333336334
   -0.0197547030677266   0.0000000000073822   0.6666666666668233
    0.4941361407007880   0.5000000000026623   0.5000000000000182


==> anc/frames/Pitsch/POSCAR_056 <==

1.0
  1.4634715020929219 -1.4637285625689855 1.4634871334031105
  2.5612785735119044 2.5609466593469095 0.0001659491547748326
  -3.0926826556415783 3.0926826446879363 6.185880346407402
 Fe 
6 
direct
    0.0286432852621151  -0.0000000000013248   0.0000000000000426
    0.5175328053908201   0.4999999999926707   0.1666666666664559
    0.0064190457932637  -0.0000000000114208   0.3333333333331303
    0.4730850197304410   0.5000000000115888   0.8333333333335733
   -0.0158037624541816   0.0000000000059058   0.6666666666667919
    0.4953089125606304   0.5000000000021299   0.5000000000000145


==> anc/frames/Pitsch/POSCAR_057 <==

1.0
  1.4634718080540456 -1.463733458906587 1.463487718500322
  2.554743135349721 2.5544146908307463 0.00016421418740137289
  -3.095644493776692 3.0956444827217 6.191803561838004
 Fe 
6 
direct
    0.0214824639465864  -0.0000000000009936   0.0000000000000319
    0.5131496040431155   0.4999999999945028   0.1666666666665086
    0.0048142843449480  -0.0000000000085657   0.3333333333331810
    0.4798137647978308   0.5000000000086916   0.8333333333335131
   -0.0118528218406363   0.0000000000044294   0.6666666666667604
    0.4964816844204731   0.5000000000015973   0.5000000000000108


==> anc/frames/Pitsch/POSCAR_058 <==

1.0
  1.4634721140151694 -1.4637383552441887 1.4634883035975337
  2.548207697187538 2.5478827223145832 0.00016247922002791309
  -3.0986063319118062 3.0986063207554637 6.197726777268604
 Fe 
6 
direct
    0.0143216426310576  -0.0000000000006624   0.0000000000000213
    0.5087664026954102   0.4999999999963353   0.1666666666665613
    0.0032095228966321  -0.0000000000057105   0.3333333333332317
    0.4865425098652203   0.5000000000057946   0.8333333333334533
   -0.0079018812270907   0.0000000000029529   0.6666666666667291
    0.4976544562803151   0.5000000000010651   0.5000000000000072


==> anc/frames/Pitsch/POSCAR_059 <==

1.0
  1.463472419976293 -1.46374325158179 1.4634888886947455
  2.5416722590253547 2.54135075379842 0.00016074425265447044
  -3.1015681700469195 3.1015681587892274 6.203649992699206
 Fe 
6 
direct
    0.0071608213155288  -0.0000000000003312   0.0000000000000106
    0.5043832013477054   0.4999999999981674   0.1666666666666140
    0.0016047614483162  -0.0000000000028554   0.3333333333332825
    0.4932712549326100   0.5000000000028971   0.8333333333333932
   -0.0039509406135452   0.0000000000014764   0.6666666666666978
    0.4988272281401575   0.5000000000005325   0.5000000000000036


==> anc/frames/Pitsch/POSCAR_060 <==

1.0
  1.4634727259374165 -1.4637481479193915 1.4634894737919568
  2.535136820863171 2.5348187852822566 0.00015900928528102452
  -3.104530008182033 3.1045299968229916 6.209573208129806
 Fe 
6 
direct
   -0.0000000000000000   0.0000000000000000   0.0000000000000000
    0.5000000000000004   0.4999999999999997   0.1666666666666667
    0.0000000000000003  -0.0000000000000002   0.3333333333333333
    0.4999999999999996   0.4999999999999999   0.8333333333333333
    0.0000000000000003  -0.0000000000000001   0.6666666666666665
    0.5000000000000000   0.4999999999999999   0.4999999999999999


==> anc/frames/README <==
Both folders contain 60 POSCAR files that describe the martensitic transformation:

POSCAR_000 (BCC) to POSCAR_060 (FCC)

The "KS" folder contains the mechanism that leads to the Kurdjumov-Sachs orientation relationship.
The "Pitsch" folder contains the mechanism that leads to the Pitsch orientation relationship.
NOTE: The only difference between the two mechansim is the rotation of the lattice vectors.

For more information about the POSCAR format visit:
https://www.vasp.at/wiki/index.php/POSCAR
